High order geometric methods with splines: an analysis of discrete Hodge--star operators

A new kind of spline geometric method approach is presented. Its main ingredient is the use of well established spline spaces forming a discrete de Rham complex to construct a primal sequence $\{X^k_h\}^n_{k=0}$, starting from splines of degree $p$, and a dual sequence $\{\tilde{X}^k_h\}_{k=0}^n$, starting from splines of degree $p-1$. By imposing homogeneous boundary conditions to the spaces of the primal sequence, the two sequences can be isomorphically mapped into one another. Within this setup, many familiar second order partial differential equations can be finally accommodated by explicitly constructing appropriate discrete versions of constitutive relations, called Hodge--star operators. Several alternatives based on both global and local projection operators between spline spaces will be proposed. The appeal of the approach with respect to similar published methods is twofold: firstly, it exhibits high order convergence. Secondly, it does not rely on the geometric realization of any (topologically) dual mesh. Several numerical examples in various space dimensions will be employed to validate the central ideas of the proposed approach and compare its features with the standard Galerkin approach in Isogeometric Analysis.

==> paper_1/figures/save_format_table_one_by_one.m <==
A = load('maxwell_results_cube_p5r4_global.csv');format long
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(1,20)),'} ');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_cube_p5r4_l2.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(1,20)),'} ');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_cube_p5r4_llm.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(1,20)),'} ');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_mappedcube_p5r4_standard_iga.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(1,20)),'} ');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\\\\ \n') )


==> paper_1/figures/saveformattable.m <==
A = load('maxwell_results_eighthring_href_p3r1_global.csv')
format long
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(2,3)),'} ');
for irow=3:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,3)),'} ');
end 
A = load('maxwell_results_cube_p5r4_global.csv');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_eighthring_href_p3r1_l2.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(2,3)),'} ');
for irow=3:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,3)),'} ');
end 
A = load('maxwell_results_cube_p5r4_l2.csv');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_eighthring_href_p3r1_llm.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(2,3)),'} ');
for irow=3:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,3)),'} ');
end 
A = load('maxwell_results_cube_p5r4_llm.csv');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

A = load('maxwell_results_eighthring_href_p3r1_standard_iga.csv');
mystr = strcat('& \\num[round-precision=3,round-mode=figures]{',num2str(A(2,3)),'} ');
for irow=3:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,3)),'} ');
end 
A = load('maxwell_results_mappedcube_p5r4_standard_iga.csv');
for irow=2:size(A,1)
  mystr = strcat(mystr, ' & \\num[round-precision=3,round-mode=figures]{',num2str(A(irow,20)),'} ');
end 
fprintf(1,strcat(mystr,'\n') )

